A Class of Linear Programs Solvable by Coordinate-Wise Minimization

Coordinate-wise minimization is a simple popular method for large-scale optimization. Unfortunately, for general (non-differentiable) convex problems it may not find global minima. We present a class of linear programs that coordinate-wise minimization solves exactly. We show that dual LP relaxations of several well-known combinatorial optimization problems are in this class and the method finds a global minimum with sufficient accuracy in reasonable runtimes. Moreover, for extensions of these problems that no longer are in this class the method yields reasonably good suboptima. Though the presented LP relaxations can be solved by more efficient methods (such as max-flow), our results are theoretically non-trivial and can lead to new large-scale optimization algorithms in the future.

==> anc/automated_proof.m <==
%% Automated proof for all the cases considered for the dual constraint (5h)

for A_i1 = [-1 0 1]
    for A_i2 = [-1 0 1]
        for a_i = -2:3
        for l_i = 1:5 % lower bound for varphi_i
        for u_i = 1:5 % upper bound for varphi_i
            if(u_i <= l_i)
                continue; % Skip cases with u_i <= l_i
            end
        for b_1 = 1:5 % breakpoint 1 (not necessary if A_i1 = 0)
        for b_2 = 1:5 % breakpoint 2 (not necessary if A_i2 = 0)
        for w_i = 1:5
            
            % determine slopes of the function on intervals 
            %                       (-infty,1), (1,2), (2,3), (3,4), (4,5), (5,infty)
            % indices of intervals:        1  ,   2  ,   3  ,   4  ,   5  ,   6      (in this order)
            % therefore slope(i) will be the the slope on interval (i-1,i)
            slopes = a_i*ones(1,6); 
            if(A_i1 > 0)
                slopes(b_1+1:end) = slopes(b_1+1:end)+1; % Increase slopes by 1 after breakpoint b_1
            elseif(A_i1 < 0)
                slopes(1:b_1) = slopes(1:b_1)-1; % Decrease slopes by 1 in front of breakpoint b_1
            end
            
            if(A_i2 > 0)
                slopes(b_2+1:end) = slopes(b_2+1:end)+1; % Increase slopes by 1 after breakpoint b_2
            elseif(A_i2 < 0)
                slopes(1:b_2) = slopes(1:b_2)-1; % Decrease slopes by 1 in front of breakpoint b_2
            end
            
            slopes(1:w_i) = slopes(1:w_i)-1; % Decrease slopes in front of w_i
            
            % Find region of optima
            min_value_opt = NaN;
            max_value_opt = NaN;
            varphi_i = NaN;
            % Now we will define the values min_value_opt and max_value opt,
            % where minimum of criterion in equation (23) on interval [l_i,u_i] = [min_value_opt,max_value_opt].
            % We will also define the value of varphi to be in the relative
            % interior of the optima.
            
            zero_regions = find(slopes == 0); % regions with slope = 0
            if(isempty(zero_regions)) % there are no such regions
                pos_regions = find(slopes > 0); % find region where function is increasing
                neg_regions = find(slopes < 0); % find region where function is decreasing
                if(isempty(pos_regions) || isempty(neg_regions))
                    % If the function is strictly decreasing or strictly
                    % increasing everywhere, it is unbounded unless the
                    % corresponding bound u_i or l_i is finite.
                    
                    % Such unbounded function would have no interior local
                    % minimum or a global minimum, so we can assume that
                    % the corresponding u_i or l_i is finite.
                    
                    if(isempty(pos_regions))
                        % Function is strictly decreasing, so optimum is at u_i
                        min_value_opt = u_i;
                        max_value_opt = u_i;
                        varphi_i = u_i;
                    elseif(isempty(neg_regions))
                        % Function is strictly increasing, so optimum is at l_i
                        min_value_opt = l_i;
                        max_value_opt = l_i;
                        varphi_i = l_i;
                    end
                else
                    % There is an increasing and a decreasing region, but no
                    % constant region. This means that there is a unique
                    % optimum of the function on R, which is the point
                    % where the decreasing region meets the increasing
                    % region. That is at the lowest boundary of the
                    % increasing region, respectively at the highest
                    % boundary of the decreasing region.
                    min_pos_val = min(pos_regions)-1; % lowest boundary point of the increasing region
                    max_neg_val = max(neg_regions); % highest boundary point of the decreasing region
                    % notice that min_pos_val == max_neg_val
                
                    min_value_opt = max_neg_val; % Unique optimum, boundary values are equal
                    max_value_opt = max_neg_val;
                    
                    % Project the optimal value to the constraint to obtain
                    % the resulting interval.
                    min_value_opt = min([u_i, max([min_value_opt, l_i])]);
                    max_value_opt = min([u_i, max([max_value_opt, l_i])]);
                    
                    varphi_i = min_value_opt; % min_value_opt == max_value_opt
                end
            else
                % There are regions where the function is constant, find
                % the boundary of the whole constant region.
                min_value_opt = min(zero_regions)-1; % Left (lowest) boundary
                max_value_opt = max(zero_regions); % Right (highest) boundary
                
                % Project the region of optima to the constraint to obtain
                % the resulting interval.
                min_value_opt = min([u_i, max([min_value_opt, l_i])]);
                max_value_opt = min([u_i, max([max_value_opt, l_i])]);
                
                varphi_i = 1/2*min_value_opt + 1/2*max_value_opt;
            end
            
            % Determine the values of the dual variables
            x_1 = set_x( varphi_i, b_1, A_i1 );
            x_2 = set_x( varphi_i, b_2, A_i2 );
            Atx = A_i1*x_1 + A_i2*x_2;
            % Observe that if A_ij = 0, then the value of x_j is
            % irrelevant for the value of A^T_{i:}x
            
            s_i = set_s(w_i, varphi_i, a_i, Atx );
            y_i = set_y(l_i, varphi_i, a_i, Atx, s_i );
            z_i = set_z(u_i, varphi_i, a_i, Atx, s_i );
            
            if(s_i+z_i+y_i-Atx ~= a_i)
                fprintf('ERR values do not equal\n');
                keyboard;
            end
            
        end
        end
        end
        end
        end
        end
    end
end

fprintf('OK\n');

%% Automated proof for all the cases considered for the equation (5i)

for B_i1 = [-1 0 1]
    for B_i2 = [-1 0 1]
        for b_i = -2:2
        for l_i = 1:4 % lower bound for lambda_i
        for u_i = 1:4 % upper bound for lambda_i
            if(u_i <= l_i)
                continue; % Skip cases with u_i <= l_i
            end
        for b_1 = 1:4 % breakpoint 1 (not necessary if B_i1 = 0)
        for b_2 = 1:4 % breakpoint 2 (not necessary if B_i2 = 0)
            
            % determine slopes of the function on intervals 
            %                       (-infty,1), (1,2), (2,3), (3,4), (4,infty)
            % indices of intervals:        1  ,   2  ,   3  ,   4  ,   5       (in this order)
            % therefore slope(i) will be the the slope on interval (i-1,i)
            slopes = b_i*ones(1,5);
            if(B_i1 > 0)
                slopes(b_1+1:end) = slopes(b_1+1:end)+1; % Increase slopes by 1 after breakpoint b_1
            elseif(B_i1 < 0)
                slopes(1:b_1) = slopes(1:b_1)-1; % Decrease slopes by 1 in front of breakpoint b_1
            end
            
            if(B_i2 > 0)
                slopes(b_2+1:end) = slopes(b_2+1:end)+1; % Increase slopes by 1 after breakpoint b_2
            elseif(B_i2 < 0)
                slopes(1:b_2) = slopes(1:b_2)-1; % Decrease slopes by 1 in front of breakpoint b_2
            end
            
            % Find region of optima
            min_value_opt = NaN;
            max_value_opt = NaN;
            lambda_i = NaN;
            % Now we will define the values min_value_opt and max_value opt,
            % where minimum of criterion in equation (25) on interval [l_i,u_i] = [min_value_opt,max_value_opt].
            % We will also define the value of lambda to be in the relative
            % interior of the optima.
            
            zero_regions = find(slopes == 0); % regions with slope = 0
            if(isempty(zero_regions)) % there are no such regions
                pos_regions = find(slopes > 0); % find region where function is increasing
                neg_regions = find(slopes < 0); % find region where function is decreasing
                
                if(isempty(pos_regions) || isempty(neg_regions))
                    % If the function is strictly decreasing or strictly
                    % increasing everywhere, it is unbounded unless the
                    % corresponding bound u_i or l_i is finite.
                    
                    % Such unbounded function would have no interior local
                    % minimum or a global minimum, so we can assume that
                    % the corresponding u_i or l_i is finite.
                    
                    if(isempty(pos_regions))
                        % Function is strictly decreasing, so optimum is at u_i
                        min_value_opt = u_i;
                        max_value_opt = u_i;
                        lambda_i = u_i;
                    elseif(isempty(neg_regions))
                        % Function is strictly decreasing, so optimum is at l_i
                        min_value_opt = l_i;
                        max_value_opt = l_i;
                        lambda_i = l_i;
                    end
                else
                    % There is a increasing and a decreasing region, but no
                    % constant region. This means that there is a unique
                    % optimum of the function on R, which is the point
                    % where the decreasing region meets the increasing
                    % region. That is at the lowest boundary of the
                    % increasing region, respectively at the highest
                    % boundary of the decreasing region.
                    min_pos_val = min(pos_regions)-1; % lowest boundary point of the increasing region
                    max_neg_val = max(neg_regions); % highest boundary point of the decreasing region
                    % notice that min_pos_val == max_neg_val
                
                    min_value_opt = max_neg_val;% Unique optimum, boundary values are equal
                    max_value_opt = max_neg_val;
                    
                    % Project the optimal value to the constraint to obtain
                    % the resulting interval.
                    min_value_opt = min([u_i, max([min_value_opt, l_i])]);
                    max_value_opt = min([u_i, max([max_value_opt, l_i])]);
                    
                    lambda_i = min_value_opt; % min_value_opt == max_value_opt
                end
            else
                % There are regions where the function is constant, find
                % the boundary of the whole constant region.
                min_value_opt = min(zero_regions)-1; % Left (lowest) boundary
                max_value_opt = max(zero_regions); % Right (highest) boundary
                
                % Project the region of optima to the constraint to obtain
                % the resulting interval.
                min_value_opt = min([u_i, max([min_value_opt, l_i])]);
                max_value_opt = min([u_i, max([max_value_opt, l_i])]);
                
                lambda_i = 1/2*min_value_opt + 1/2*max_value_opt;
            end
            
            
            % Determine values of variables
            x_1 = set_x( lambda_i, b_1, B_i1 );
            x_2 = set_x( lambda_i, b_2, B_i2 );
            Btx = B_i1*x_1 + B_i2*x_2;
            % Observe that if B_ij = 0, then the value of x_j is
            % irrelevant for the value of B^T_{i:}x
            q_i = set_q(lambda_i, l_i, b_i, Btx);
            r_i = set_r(lambda_i, u_i, b_i, Btx);
            
            if(r_i+q_i-Btx ~= b_i)
                fprintf('ERR values do not equal\n');
                keyboard;
            end
            
            
        end
        end
        end
        end
        end
    end
end

fprintf('OK\n');

==> anc/set_q.m <==
function [ q ] = set_q(lambda_i, l_i, b_i, Btx)

if(lambda_i > l_i)
    q = 0;
elseif(lambda_i == l_i)
    q = max([b_i + Btx,0]);
else
    fprintf('Lambda out of bounds l_i\n');
end

end



==> anc/set_r.m <==
function [ r ] = set_r(lambda_i, u_i, b_i, Btx)

if(lambda_i < u_i)
    r = 0;
elseif(lambda_i == u_i)
    r = min([b_i + Btx,0]);
else
    fprintf('Lambda out of bounds u_i\n');
end

end



==> anc/set_s.m <==
function [ s ] = set_s( w_i,varphi_i,a_i,Atx )

if(w_i > varphi_i)
    s = 1;
elseif(w_i < varphi_i)
    s = 0;
else
    s = max([0, min([a_i+Atx,1])]);
end


end



==> anc/set_x.m <==
function [ x ] = set_x( variable, breakpoint, sign )
% variable is value of either varphi or lambda
% breakpoint is b_j
% sign is the value of A_ij or B_ij

if(variable < breakpoint)
    x = (1-sign)/2;
elseif(variable == breakpoint)
    x = 1/2;
else
    x = (1+sign)/2;
end


end



==> anc/set_y.m <==
function [ y ] = set_y(l_i, varphi_i, a_i, Atx, s_i )

if(varphi_i > l_i)
    y = 0;
elseif(varphi_i == l_i)
    y = max([a_i+Atx-s_i,0]);
else
    fprintf('PHI out of bounds l_i\n');
end

end



==> anc/set_z.m <==
function [ z ] = set_z(u_i, varphi_i, a_i, Atx, s_i)

if(varphi_i < u_i)
    z = 0;
elseif(varphi_i == u_i)
    z = min([a_i+Atx-s_i,0]);
else
    fprintf('PHI out of bounds u_i\n');
end

end


